In-the-loop Hyper-Parameter Optimization for LLM-Based Automated Design of Heuristics

Large Language Models (LLMs) have shown great potential in automatically generating and optimizing (meta)heuristics, making them valuable tools in heuristic optimization tasks. However, LLMs are generally inefficient when it comes to fine-tuning hyper-parameters of the generated algorithms, often requiring excessive queries that lead to high computational and financial costs. This paper presents a novel hybrid approach, LLaMEA-HPO, which integrates the open source LLaMEA (Large Language Model Evolutionary Algorithm) framework with a Hyper-Parameter Optimization (HPO) procedure in the loop. By offloading hyper-parameter tuning to an HPO procedure, the LLaMEA-HPO framework allows the LLM to focus on generating novel algorithmic structures, reducing the number of required LLM queries and improving the overall efficiency of the optimization process. We empirically validate the proposed hybrid framework on benchmark problems, including Online Bin Packing, Black-Box Optimization, and the Traveling Salesperson Problem. Our results demonstrate that LLaMEA-HPO achieves superior or comparable performance compared to existing LLM-driven frameworks while significantly reducing computational costs. This work highlights the importance of separating algorithmic innovation and structural code search from parameter tuning in LLM-driven code optimization and offers a scalable approach to improve the efficiency and effectiveness of LLM-based code generation.

==> algs/QEAD_MS.py <==
#best config 
# 
# config = {'CR': 0.9842218251415, 'F': 0.6541686890304, 'alpha': 0.1343085238088, 'beta': 1.5707054805537, 'elite_frac': 0.1000560455511, 'ls_intensity': 0.1277390993541, 'ls_prob': 0.1165016389872, 'pop_size': 34, 'qt_intensity': 0.9008618184667, 'qt_prob': 0.2664265249594, 't_size': 4}
import numpy as np

class QEAD_MS:
    def __init__(self, budget=10000, dim=10):
        config = {'CR': 0.9842218251415, 'F': 0.6541686890304, 'alpha': 0.1343085238088, 'beta': 1.5707054805537, 'elite_frac': 0.1000560455511, 'ls_intensity': 0.1277390993541, 'ls_prob': 0.1165016389872, 'pop_size': 34, 'qt_intensity': 0.9008618184667, 'qt_prob': 0.2664265249594, 't_size': 4}
        self.init2(budget=budget, dim=dim, **config)

    def init2(self, budget=10000, dim=10, CR=0.9, F=0.5, pop_size=50, alpha=0.1, elite_frac=0.2, ls_prob=0.2, ls_intensity=0.5, beta=1.5, t_size=3, qt_prob=0.2, qt_intensity=0.5):
        self.budget = budget
        self.dim = dim
        self.CR = CR  # Crossover probability
        self.F = F  # Differential weight
        self.pop_size = pop_size
        self.alpha = alpha  # Coefficient for quantum mechanics-inspired position update
        self.elite_frac = elite_frac  # Fraction of elite individuals
        self.ls_prob = ls_prob  # Probability for local search
        self.ls_intensity = ls_intensity  # Intensity of local search perturbation
        self.beta = beta  # Lévy flight exponent
        self.t_size = t_size  # Tournament size for selection
        self.qt_prob = qt_prob  # Probability of applying quantum tunneling
        self.qt_intensity = qt_intensity  # Intensity of quantum tunneling

    def __call__(self, func):
        self.f_opt = np.Inf
        self.x_opt = None

        # Initialize population
        pop = np.random.uniform(func.bounds.lb, func.bounds.ub, (self.pop_size, self.dim))
        fitness = np.array([func(ind) for ind in pop])
        eval_count = self.pop_size

        while eval_count < self.budget:
            new_pop = np.copy(pop)
            for i in range(self.pop_size):
                # Tournament selection
                tournament_indices = np.random.choice(self.pop_size, self.t_size, replace=False)
                best_idx = tournament_indices[np.argmin(fitness[tournament_indices])]
                a = pop[best_idx]

                # Differential mutation
                idxs = [idx for idx in range(self.pop_size) if idx != i]
                b, c = pop[np.random.choice(idxs, 2, replace=False)]
                mutant = np.clip(a + self.F * (b - c), func.bounds.lb, func.bounds.ub)

                # Hybrid Mutation: Differential Mutation and Quantum-inspired Mutation
                if np.random.rand() < self.alpha:
                    hybrid = a + self.alpha * np.sin(2 * np.pi * np.random.rand(self.dim))
                    hybrid = np.clip(hybrid, func.bounds.lb, func.bounds.ub)
                    mutant = (mutant + hybrid) / 2

                # Crossover
                crossover_mask = np.random.rand(self.dim) < self.CR
                if not np.any(crossover_mask):
                    crossover_mask[np.random.randint(0, self.dim)] = True
                trial = np.where(crossover_mask, mutant, pop[i])

                # Quantum tunneling
                if np.random.rand() < self.qt_prob:
                    trial = self._quantum_tunneling(trial, eval_count)

                # Evaluate trial
                f_trial = func(trial)
                eval_count += 1

                if f_trial < fitness[i]:
                    new_pop[i] = trial
                    fitness[i] = f_trial

                    if f_trial < self.f_opt:
                        self.f_opt = f_trial
                        self.x_opt = trial

                # Local search with Lévy flight
                if np.random.rand() < self.ls_prob:
                    ls_candidate = trial + self.ls_intensity * self._levy_flight(self.dim, self.beta)
                    ls_candidate = np.clip(ls_candidate, func.bounds.lb, func.bounds.ub)
                    f_ls_candidate = func(ls_candidate)
                    eval_count += 1

                    if f_ls_candidate < fitness[i]:
                        new_pop[i] = ls_candidate
                        fitness[i] = f_ls_candidate

                        if f_ls_candidate < self.f_opt:
                            self.f_opt = f_ls_candidate
                            self.x_opt = ls_candidate

                if eval_count >= self.budget:
                    break

            # Elite strategy: retain best individuals with stochastic influence
            elite_count = int(self.pop_size * self.elite_frac)
            elite_indices = np.argsort(fitness)[:elite_count]
            elite_pop = pop[elite_indices]
            for j in range(elite_count):
                if np.random.rand() < 0.5:  # Stochastic retention
                    new_pop[j] = elite_pop[j]

            pop = new_pop

        return self.f_opt, self.x_opt

    def _levy_flight(self, dim, beta):
        sigma_u = (np.math.gamma(1 + beta) * np.sin(np.pi * beta / 2) / (np.math.gamma((1 + beta) / 2) * beta * 2**((beta - 1) / 2)))**(1 / beta)
        u = np.random.normal(0, sigma_u, dim)
        v = np.random.normal(0, 1, dim)
        step = u / np.abs(v)**(1 / beta)
        return step

    def _quantum_tunneling(self, individual, eval_count):
        # Apply quantum tunneling to an individual with a certain intensity
        intensity = self.qt_intensity * (1 - eval_count / self.budget)  # Decrease intensity over time
        tunneling_step = intensity * np.tanh(np.random.randn(self.dim))
        return np.clip(individual + tunneling_step, -5.0, 5.0)


==> algs/QIDE_AN.py <==
#QIADE --> QIDE_AN
#best_so_far_default 0.2973776356713642
#best_so_far 0.5049125050058494
#best code 
import numpy as np

class QIDE_AN:
    def __init__(self, budget=10000, dim=10):
        config = {'CR': 0.9641922362872, 'F': 0.8327528224273, 'NP': 19, 'neighborhood_size': 3, 'q_factor': 0.0506989969398}
        self.init2(budget=budget, dim=dim, **config)

    def init2(self, budget=10000, dim=10, F=0.7, CR=0.9, NP=50, q_factor=0.1, neighborhood_size=3):
        self.budget = budget
        self.dim = dim
        self.F = F  # mutation factor
        self.CR = CR  # crossover probability
        self.NP = NP  # population size
        self.q_factor = q_factor  # quantum factor for adaptive mutation
        self.neighborhood_size = neighborhood_size  # number of neighbors considered

    def __call__(self, func):
        bounds = np.array([func.bounds.lb, func.bounds.ub])
        population = np.random.uniform(bounds[0], bounds[1], (self.NP, self.dim))
        fitness = np.array([func(ind) for ind in population])
        self.budget -= self.NP
        
        self.f_opt = np.min(fitness)
        self.x_opt = population[np.argmin(fitness)]

        while self.budget > 0:
            for i in range(self.NP):
                # Select neighborhood
                neighbors = population[np.random.choice(self.NP, self.neighborhood_size, replace=False)]
                
                # Mutation and crossover
                a, b, c = neighbors[np.random.choice(self.neighborhood_size, 3, replace=False)]
                mutant = np.clip(a + self.F * (b - c), bounds[0], bounds[1])
                
                cross_points = np.random.rand(self.dim) < self.CR
                if not np.any(cross_points):
                    cross_points[np.random.randint(0, self.dim)] = True
                
                trial = np.where(cross_points, mutant, population[i])
                
                f_trial = func(trial)
                if f_trial < fitness[i]:
                    population[i] = trial
                    fitness[i] = f_trial
                    
                    if f_trial < self.f_opt:
                        self.f_opt = f_trial
                        self.x_opt = trial
                
                # Adaptive mutation factor
                if np.random.rand() < self.q_factor:
                    self.F = np.random.uniform(0.5, 1.0)
                
                self.budget -= 1
                if self.budget <= 0:
                    break
                
        return self.f_opt, self.x_opt

==> algs/QuantumEnhancedADEES.py <==
import numpy as np

class QuantumEnhancedADEES:

    def __init__(self, budget=10000, dim=10):
        config = {'CR': 0.9582151457806, 'F': 0.4664004254205, 'alpha': 0.3946044262893, 'elite_fraction': 0.0883911283037, 'population_size': 27, 'quantum_factor': 0.0386966019491}
        self.init2(budget=budget, dim=dim, **config)

    def init2(self, budget=10000, dim=10, CR=0.9, F=0.8, population_size=50, quantum_factor=0.1, elite_fraction=0.1, alpha=0.5):
        self.budget = budget
        self.dim = dim
        self.CR = CR
        self.F = F
        self.population_size = population_size
        self.quantum_factor = quantum_factor
        self.elite_fraction = elite_fraction
        self.alpha = alpha

    def initialize_population(self):
        return np.random.uniform(-5, 5, (self.population_size, self.dim))

    def quantum_perturb(self, individual, global_best):
        perturbation = self.quantum_factor * (global_best - individual) * np.random.rand(self.dim)
        return np.clip(individual + perturbation, -5, 5)

    def mutate(self, population, best_idx):
        idxs = np.arange(self.population_size)
        for i in range(self.population_size):
            idxs_choice = np.delete(idxs, i)
            indices = np.random.choice(idxs_choice, 3, replace=False)
            mutant = population[indices[0]] + self.F * (population[indices[1]] - population[indices[2]])
            if np.random.rand() < self.alpha:
                mutant += self.F * (population[best_idx] - population[i])
            mutant = np.clip(mutant, -5, 5)
            yield i, mutant

    def crossover(self, target, mutant):
        cross_points = np.random.rand(self.dim) < self.CR
        if not np.any(cross_points):
            cross_points[np.random.randint(0, self.dim)] = True
        trial = np.where(cross_points, mutant, target)
        return trial

    def select_elites(self, population, fitness):
        num_elites = int(self.elite_fraction * self.population_size)
        elite_indices = np.argsort(fitness)[:num_elites]
        elites = population[elite_indices]
        return elites

    def __call__(self, func):
        population = self.initialize_population()
        fitness = np.array([func(ind) for ind in population])
        best_idx = np.argmin(fitness)
        global_best = population[best_idx]
        best_fitness = fitness[best_idx]

        num_evaluations = self.population_size
        iteration = 0

        while num_evaluations < self.budget:
            elites = self.select_elites(population, fitness)
            for i, mutant in self.mutate(population, best_idx):
                trial = self.crossover(population[i], mutant)
                if iteration % int(1 / self.quantum_factor) == 0:
                    trial = self.quantum_perturb(trial, global_best)
                trial_fitness = func(trial)
                num_evaluations += 1

                if trial_fitness < fitness[i]:
                    population[i] = trial
                    fitness[i] = trial_fitness

                    if trial_fitness < best_fitness:
                        best_fitness = trial_fitness
                        global_best = trial
                        best_idx = i

            iteration += 1

            if iteration % 10 == 0:
                for elite in elites:
                    perturbed = self.quantum_perturb(elite, global_best)
                    perturbed_fitness = func(perturbed)
                    num_evaluations += 1

                    if perturbed_fitness < best_fitness:
                        best_fitness = perturbed_fitness
                        global_best = perturbed

        self.f_opt = best_fitness
        self.x_opt = global_best

        return self.f_opt, self.x_opt

